PDEs on deformable domains: Boundary Arbitrary Lagrangian-Eulerian (BALE) and Deformable Boundary Perturbation (DBP) methods

Many physical problems can be modelled by partial differential equations on unknown domains. Several examples can easily be found in the dynamics of free interfaces in fluid dynamics, solid mechanics or in fluid-solid interactions. To solve these equations in an arbitrary domain with nonlinear deformations, we propose a mathematical approach allowing to track the boundary of the domain, analogue of, and complementary to, the Arbitrary Lagrangian-Eulerian (ALE) method for the interior of the domain. We name this method as the Boundary Arbitrary Lagrangian-Eulerian (BALE) method. Additionally, in many situations nonlinear deformations can be avoided with the help of some analyses which rely on small deformations of the boundary, such as stability analysis, asymptotic expansion and gradient-based shape optimisation. For these cases, we propose an approach to perturb the domain and its boundaries and write the partial differential equations at the unperturbed domain together with the boundary conditions at the unperturbed boundary, instead of at the perturbed ones, which are a priori unknown. We name this method as the Deformable Boundary Perturbation (DBP) method. These two proposed methods rely on the boundary exterior differential operator, whose relevant properties for the present work are evidenced. We show an example for which the BALE and DBP methods are applied, and for which we include the weak formulation revealing the appropriateness of the finite element method in this context.

==> figures/CambiaColor.m <==
close all
clear all
clc



A=imread('DBPdisp.png');

figure, axis equal
imshow(A),


A(400,400,:);
A(1,1,:);

R=0;
G=255;
B=0

R0=0;
G0=255*.8;
B0=0;


for i=1:1000

  for j=1:1000
  
  bul=A(i,j,1)==R;
  bul=bul&(A(i,j,2)==G);
  bul=bul&(A(i,j,3)==B);
  
    if bul
      A(i,j,1)=R0;
      A(i,j,2)=G0;
      A(i,j,3)=B0;
    else
      A(i,j,1)=255;
      A(i,j,2)=255;
      A(i,j,3)=255;
   end
  end
end

figure, axis equal
image(A),

imwrite(A,'DBPdisp.png')
